Multimodal Duplex Interaction Agent

In this work, we present Gander, a native multimodal duplex interaction model that builds on MiniCPM-o 4.5 and is further adapted for realtime interaction with an asynchronous agent loop. In contrast to conventional turn based systems, Gander continuously processes streaming user inputs, enabling full-duplex interaction in both everyday conversations and complex workflow agent scenarios. Users can interrupt an ongoing response, while the model can proactively provide intermediate feedback or ask follow up questions. To natively support these capabilities, Gander adopts two key architectural designs: 1) a Cerebellum-Brain collaborative framework, Cerebellum is responsible for realtime interaction while the Brain handles complex reasoning and higher level agentic tasks. The two components interact continuously through tool calling and the agent orchestration runtime. 2) The Cerebellum is built upon a streaming Thinker-Talker architecture, where user inputs and model outputs are flattened into an ordered token stream at the chunk level. We evaluate Gander across conversational ability, interactive capability, understanding, and tool assisted task execution. Internal human evaluations show that Gander maintains natural and expressive spoken dialogue, while benchmark results demonstrate effective turn taking capability and encouraging results on spoken question answering and related understanding tasks. Gander also supports a range of challenging interaction settings, including background noise interference, multi-party interactions, and backchannel communication. While our current evaluation focuses on tool assisted settings, broader long horizon agent tasks and more diverse deployment conditions remain promising directions for further study. We release Gander together with its models, code, and data to facilitate further research and development in the community.

==> build.sh <==
#!/usr/bin/env bash
# Build main.pdf with pdfLaTeX and BibTeX through latexmk.
set -euo pipefail
cd "$(dirname "$0")"
export PATH="$HOME/.local/bin:$PATH"
if ! command -v latexmk >/dev/null 2>&1; then
  echo "latexmk is required to build this source project." >&2
  exit 1
fi
if [[ "${1:-}" == "clean" ]]; then
  latexmk -C
  exit 0
fi
args=(-pdf -interaction=nonstopmode -halt-on-error -bibtex)
# Some TeX installations expose the executable under this alternative name.
if ! command -v bibtex >/dev/null 2>&1; then
  if command -v bibtex.original >/dev/null 2>&1; then
    args+=(-e '$bibtex = "bibtex.original %O %B";')
  else
    echo "BibTeX is required (bibtex was not found)." >&2
    exit 1
  fi
fi
latexmk "${args[@]}" main.tex
printf '\nBuilt: %s/main.pdf\n' "$(pwd)"

